Incremental View Maintenance for Property Graph Queries

This paper discusses the challenges of incremental view maintenance for property graph queries. We select a subset of property graph queries and present an approach that uses nested relational algebra to allow incremental evaluation.

==> set-ignore.sh <==
#!/bin/bash

svn propset --recursive svn:ignore -F .svnignore .

